A Simple Way to Distribute Mathematica Evaluations

We present a simple package for distributing evaluations of a Mathematica function for many arguments on a cluster of computers. After setting up the hosts, the only change is to replace Map[f,points] by MapCore[f,points].

==> MultiCore.m <==
(*
	MultiCore.m
		run Mathematica evaluations concurrently
		last modified 11 Feb 09
*)


BeginPackage["MultiCore`"]

AddCore::usage =
"AddCore[hostname] adds hostname to the list of computers used for
distributed computing.  AddCore[n] (n a positive integer) invokes the
findcores shell script to determine the free cores from ruptime and uses
the first n of this list.  AddCore[-n] similarly adds cores but such
that at least n (>= 0) Mathematica licenses remain for other users.  
If two integers are given, i.e. AddCore[n, m], the second integer
applies to sublicenses in the same way.  Finally, AddCore[any, ini]
sends the initialization commands ini to the host after setting up the
link."

RemoveCore::usage =
"RemoveCore[hostname[id]] removes the core specified by hostname and id
from the list of computers used for distributed computing.  
RemoveCore[hostname] is equivalent to RemoveCore[hostname[_]]."

ListCore::usage =
"ListCore[hostname[id]] lists all currently registered cores matching
hostname and id.  
ListCore[hostname] is equivalent to ListCore[hostname[_]]."

MapCore::usage =
"MapCore[f, points] distributes the computation of f for each point
in the list points on the computers registered with AddCore.  
MapCore[f, points, patchsize] additionally specifies how many points
are initially distributed to each machine."

RemoteMath::usage =
"RemoteMath[host] provides the invocation string for a remote
MathKernel on host."

RemoteMap::usage =
"RemoteMap is a function MapCore uses to map the function over the
points on each remote host.  It can be changed to ParallelMap to
e.g. take advantage of Mathematica 7's built-in parallelization and
sub-licenses."

LinkResult::usage =
"LinkResult[ln] is like LinkRead[ln] except that its return value
is the content of ReturnPacket or InputNamePacket only or $Failed if a
link error occured."

$MultiCoreDir::usage =
"$MultiCoreDir points to the directory from which the MultiCore
package was loaded."

$FindCores::usage =
"$FindCores contains the command used to start the findcores script."

$CoreID::usage =
"$CoreID is a unique identifier sent to each core."

$CallID::usage =
"$CallID is a unique identifier sent to each core for each invocation
of MapCore."

$ListPositions::usage =
"$ListPositions is an array of integers sent to each slave by 
MapCore.  It contains the positions of the points currently being
evaluated in the original list, i.e. the i-th element of the patch 
was at position $ListPosition[[i]] in the original list."

$MsgLevel::usage =
"$MsgLevel specifies how verbose the master-slave communication is
logged on screen."

$SublicenseFactor::usage = 
"$SublicenseFactor specifies how many subkernels shall be launched
for each kernel using AddCore[n].  The default is 4 if the master
is running Mathematica 7 and 0 otherwise."


Begin["`Private`"]

$MultiCoreDir = DirectoryName[ File /.
  FileInformation[System`Private`FindFile[$Input]] ]

$FindCores = ToFileName[$MultiCoreDir, "findcores"]

Attributes[$CoreID] = {ReadProtected};
Attributes[$CallID] = {ReadProtected};
Attributes[$ListPositions] = {ReadProtected}

$SublicenseFactor = If[$VersionNumber < 7, 0, 4]

$LinkProtocol = If[$VersionNumber < 7, Automatic,
  Msg[3, "Warning: Link protocol Pipes may not work with Windows slaves"];
  "Pipes" ]


RemoteMath[host_, opt_] :=
"ssh " <> host <> " 'exec /bin/sh -lc \"\
test `uname -s` = Darwin && \
nice -19 MathKernel " <> opt <> " -mathlink || \
nice -19 math " <> opt <> " -mathlink\"'"


{$CallID = 0, $CoreID = 0, $ListPositions};

RemoteMap[f_, points_] := Map[f, points]


$MsgLevel = 1

Attributes[Msg] = {HoldRest}

Msg[lev_, args__] := Print[args] /; lev <= $MsgLevel


Attributes[Def] = {HoldAll}

Def[sym_] :=
Block[ {file, res, $Context = "Global`"},
  file = OpenTemporary[];
  Save[file, sym];
  file = Close[file];
  res = ReadList[file, Record, RecordSeparators -> {}];
  DeleteFile[file];
  res[[1]]
]


Attributes[AddCore] = {HoldRest, Listable}

AddCore::fail = "Not enough Mathematica licenses OR not enough
cores available."

AddCore[mker_Integer, msub_Integer:4711, ini___] :=
Block[ {nker, nsub, hosts},
  nker = If[ mker > 0, mker,
    Max[0, $MaxLicenseProcesses - $LicenseProcesses + mker] ];
  nsub = Which[
    $VersionNumber < 7 || $SublicenseFactor < 1, 0,
    msub === 4711, 
      (# - (nker = Floor[# / ($SublicenseFactor + 1)]))& @ nker,
    msub > 0, msub,
    True, Max[0, $MaxLicenseSubprocesses - $LicenseSubprocesses + msub] ];
  hosts = RunThrough[$FindCores, nker + nsub];
  If[ Length[hosts] === 0,
    Message[AddCore::fail];
    Return[$Failed] ];
  With[{t = nsub-- > 0}, AddCore[#, t, ini]]& /@ hosts
]

AddCore[host_String, t:(_String | _Symbol):False, ini___] :=
Block[ {type, opt, ln},
  {type, opt} = ResolveType[t];
  ln = LinkLaunch[(Msg[3, #]; #)& @ RemoteMath[host, opt],
    LinkProtocol -> $LinkProtocol];
  If[ !MemberQ[Links[], ln], Return[$Failed] ];
  Msg[1, "adding host ", host, " (", type, ")"];
  core[ln] = host[++$CoreID];
  LinkWrite[ln, Unevaluated[EvaluatePacket[
    {$CallID, $CoreID = #, $ListPositions, RemoteMap};
    Attributes[$CoreID] = {Locked, Protected};
    ini;  ]]]& @ $CoreID;
  status[ln] = idle;
  ln
]


ResolveType[s_String] := ResolveType[StringMatchQ[s, "sub*"]]

ResolveType[True] = {"subkernel", "-subkernel"}

_ResolveType = {"kernel", ""}


Attributes[RemoveCore] = {Listable}

RemoveCore[ln_LinkObject, ___] := (
  Msg[1, "removing core ", #];
  LinkClose[ln];
  core[ln] =.;
  status[ln] =.;
  If[ValueQ[def[ln]], def[ln] =.];  
  #
)& @ core[ln]

RemoveCore[host_String] := RemoveCore[host[_]]

RemoveCore[hid_] := CoreApply[RemoveCore, hid]


ListCore[host_String] := ListCore[host[_]]

ListCore[hid_] := CoreApply[#2&, hid]


CoreApply[f_, hid_] :=
  Cases[DownValues[core], _[_[_[ln_]], h:hid] :> f[ln, h]]


MapCore::nohosts = "No hosts registered with AddCore."

MapCore[f_, points_, _Integer:5] := (
  Message[MapCore::nohosts];
  $Failed
) /; Length[DownValues[core]] === 0

MapCore[f_, points_, patchsize_Integer:5] :=
Block[ {pts = points, size, foo, d,
cores, vals, val, pos, time, dist, t = 0},

  $CallID++;
  _size = Max[1, Min[patchsize,
    Round[patchsize/Length[DownValues[core]]] ]];

  foo = f;
  d = Def[foo] <> "\n" <> Def[RemoteMap];
  Msg[3, "remote definition: ", d];

  vals := val/@ Range[Length[points]];
  dist = 0;

  While[ Length[off = Cases[vals = vals, val[x_] -> x]] > 0,
    Msg[2, "distributing ", Length[off], " points in round ", ++dist];
    pos = 0;
    cores = CoreApply[#1&, _];
    Catch @ While[ True,
      HarvestSend[cores, LinkReadyQ[cores, t], d];
      t = 100 ]
  ];

  vals
]


Attributes[HarvestSend] = {Listable}

HarvestSend[ln_, True, d_] := (
  Harvest[ln];
  HarvestSend[ln, False, d]
)

HarvestSend[ln_, False, d_] := Send[ln] /; def[ln] === d

HarvestSend[ln_, False, d_] := (
  def[ln] = d;
  Msg[2, "writing function definition to ", core[ln]];
  Send[ln, ClearAll[foo]; ToExpression[d]]
)


Attributes[Send] = {HoldRest}

Send[ln_, ini___] :=
Block[ {len, patch},
  len = Min[ size[ln], Length[off] - pos,
    Max[1, Floor[(Length[off] - pos)/Length[cores]]] ];
  patch = Take[off, pos + {1, len}];

  LinkWrite[ln, Unevaluated[EvaluatePacket[
    ini;
    $CallID = #1;
    $ListPositions = #2;
    {#1, #2, AbsoluteTiming[RemoteMap[foo, #3]]}
  ]]]&[ $CallID, patch, pts[[patch]] ];
  status[ln] = busy;
  Msg[2, "sent points ", patch, " to ", core[ln]];

  If[ (pos += len) === Length[off], Throw[0] ]
] /; status[ln] == idle


Attributes[Harvest] = {Listable}

Harvest[ln_] := ParsePacket[ln, LinkRead[ln]]


ParsePacket[ln_, $Failed] := (
  Msg[0, "WARNING: lost connection to ", core[ln]];
  core[ln] =.;
  status[ln] =.;
  def[ln] =.;
  Throw[1]
)

ParsePacket[ln_, ReturnPacket[{id_, data__}]] := (
  status[ln] = idle;
  If[ id === $CallID, SetVal[ln, data] ]
)

ParsePacket[ln_, ReturnPacket[data_]] := (
  status[ln] = idle;
  data
)

ParsePacket[ln_, _InputNamePacket] := status[ln] = idle

ParsePacket[_, other_] := Msg[3, other]


SetVal[ln_, off_, {timing_, res_}] :=
Block[ {all, avg, Second = 1, tm = timing/Length[res]},
  MapThread[(val[#1] = #2)&, {off, res}];
  Msg[2, "received ", Length[res], " points from ", core[ln],
    ", time per point: ", tm];

  time[ln] = If[ ValueQ[time[ln]], (time[ln] + tm)/2, tm ];
  avg = Cases[DownValues[time], _[_, t_Real] -> t];
  If[ Length[avg] > Length[cores]/2 &&
      (avg = Plus@@ avg/Length[avg]) > $TimeUnit,
    size[ln] = Min[2 size[ln], Max[1,
      Round[1/2 (size[ln] + size[patchsize] avg/time[ln]) ] ]];
    Msg[2, "adjusted ", core[ln], "'s patch size to ", size[ln]] ]
]

If[ $VersionNumber < 6,
  Unprotect[LinkReadyQ];
  LinkReadyQ[lns_List, _] :=
  Block[ {ready},
    While[ FreeQ[ready = LinkReadyQ/@ lns, True], Pause[1] ];
    ready
  ];
  Protect[LinkReadyQ]
]


End[]

EndPackage[]


